The Highly Luminous Type Ibn Supernova ASASSN-14ms

We present photometric and spectroscopic follow-up observations of the highly luminous Type Ibn supernova ASASSN-14ms, which was discovered on UT 2014-12-26.61 at $m_V \sim 16.5$. With a peak absolute $V$-band magnitude brighter than $-20.5$, a peak bolometric luminosity of $1.7 \times 10^{44}$ ergs s$^{-1}$, and a total radiated energy of $2.1 \times 10^{50}$ ergs, ASASSN-14ms is one of the most luminous Type Ibn supernovae yet discovered. In simple models, the most likely power source for this event is a combination of the radioactive decay of $^{56}$Ni and $^{56}$Co at late times and the interaction of supernova ejecta with the progenitor's circumstellar medium at early times, although we cannot rule out the possibility of a magnetar-powered light curve. The presence of a dense circumstellar medium is indicated by the intermediate-width He I features in the spectra. The faint ($m_g \sim 21.6$) host galaxy SDSS J130408.52+521846.4 has an oxygen abundance below $12+\log(O/H) \lesssim 8.3$, a stellar mass of $M_* \sim 2.6 \times 10^8 M_{\odot}$, and a star formation rate of $\textrm{SFR} \sim 0.02$ $M_{\odot}$ yr$^{-1}$.

==> anc/ASASSN14ms_BolometricLightCurve.txt <==
JD-2457010	Luminosity(erg/s)	Lum. Error	Temperature(K)	Temp. Error	Blackbody Radius(cm)	BB Radius Error
8.10781	1.02170905345e+44	2.70975691727e+43	17477.5505894	2018.27057301	1.23962608152e+15	4.64108799653e+14
9.08402	1.22543300264e+44	3.10293365083e+43	17333.9225437	2018.07323134	1.38019135563e+15	5.11073902591e+14
10.9086	1.36092190973e+44	2.75682033829e+43	17361.2576465	1957.73418356	1.4499147188e+15	4.87106759623e+14
13.0438	1.70941679514e+44	3.23649543333e+42	17315.7629824	309.87110656	1.63353685865e+15	7.39798752389e+13
15.1468	1.38512402224e+44	2.84472035581e+42	15426.8304289	299.876562778	1.8525892477e+15	9.11207864763e+13
21.0647	6.36768289254e+43	2.4347957977e+43	13996.7234527	1632.19101346	1.52590034098e+15	6.6858859637e+14
22.0522	6.32016236012e+43	1.84034105805e+43	13738.2774825	1543.42741704	1.5779301331e+15	6.00954237877e+14
25.0537	5.220273785e+43		1.28473326238e+43	12862.2934951	1476.34249659	1.636055492e+15		5.93777897997e+14
26.0559	4.31429646364e+43	1.17611461178e+43	12564.5041522	1447.23974802	1.55866399794e+15	5.8850413502e+14
28.0649	5.7305984188e+43	1.22439983717e+43	12105.0050159	1395.34801618	1.93534440103e+15	6.72053257179e+14
29.7098	6.45247286595e+43	9.679557668e+42		16825.9282408	1187.14129897	1.06290205987e+15	2.32214945238e+14
31.0404	3.64557579102e+43	8.19057079815e+42	11388.8805119	1266.86656241	1.74385034992e+15	5.99827170348e+14
32.6166	3.51370997899e+43	5.30828665165e+42	13789.627812	1074.43175962	1.16779358977e+15	2.73773185724e+14
34.0391	4.72695356026e+43	9.85271624254e+42	10741.8980395	1235.99815038	2.23211638919e+15	7.68056439623e+14
35.7151	2.8013886015e+43	3.4769237316e+42	12620.9427795	991.779869765	1.24477627772e+15	2.7653537813e+14
36.7244	1.92164422432e+43	2.38870978069e+42	10200.5056009	1177.91386283	1.57827005003e+15	4.76002515228e+14
37.9396	1.66917696382e+43	1.94374331081e+42	9978.12015471	1113.40369969	1.53724097706e+15	4.4424869343e+14
38.6238	1.67993484692e+43	2.00792750021e+42	11638.6982613	872.39862606	1.13351069283e+15	2.40563245326e+14
39.0206	1.55214064893e+43	1.83062569111e+42	9812.0276941	1117.51876707	1.53297907142e+15	4.51964025575e+14
41.5571	9.81028341838e+42	8.98229186314e+41	10160.3060431	659.278339945	1.13662032485e+15	2.01350725699e+14
45.5171	5.27857813646e+42	5.77091173102e+41	8612.2434588	727.470674324	1.16041704833e+15	2.63472762975e+14
48.52	3.5805125638e+42	2.32444854468e+41	8093.96350601	399.51834689	1.08202759616e+15	1.42682383783e+14
55.6296	2.03803349291e+42	7.61433143704e+40	7878.41955509	266.923663692	8.61619796541e+14	7.46619383799e+13
58.6032	1.73460288213e+42	6.61344141869e+40	7720.6139265	311.715538061	8.27722155708e+14	8.29032509329e+13
67.6159	1.15326498839e+42	9.28435779839e+40	8377.7143036	642.608034733	5.73194060954e+14	1.1240761619e+14
73.4684	9.184085185e+41		4.24750931483e+40	7577.3128661	308.026903551	6.25281720291e+14	6.55266667943e+13
76.5257	8.45561824736e+41	7.42553878289e+40	8019.82116639	615.947109359	5.35588860286e+14	1.071291111e+14
83.5976	6.52852578184e+41	2.88784337377e+40	7872.42980278	311.837181143	4.88402848535e+14	4.9660452589e+13
86.5639	6.50633126694e+41	4.82736800841e+40	8803.06732326	578.13844054	3.89931445154e+14	6.62904155035e+13
89.5959	4.71172160012e+41	2.03629059168e+40	7487.66141294	302.781890682	4.58654475311e+14	4.71685839981e+13
99.6098	2.18952501384e+41	1.3887750958e+40	6463.59809693	444.974719807	4.19579718041e+14	7.17966377313e+13
102.475	2.50664054522e+41	2.70327540898e+40	6692.43818686	539.921675394	4.18760310254e+14	9.14163570296e+13
107.455	2.16792878534e+41	2.35563766745e+40	8061.85130876	630.001320332	2.68374444371e+14	5.72713688953e+13
111.569	7.95833590432e+40	7.1305177428e+39	5643.50745178	474.50159161	3.31818921419e+14	7.17380318651e+13
114.405	8.51037269667e+40	1.01316378202e+40	6024.78218569	604.019106093	3.01078545267e+14	7.9996504035e+13
117.451	6.41746290823e+40	9.72756197545e+39	5699.03223078	513.048318331	2.92191566924e+14	7.60735981625e+13


==> anc/ASASSN14ms_GroundPhotometry.txt <==
	JD	Telescope	V	V_err	g	g_err	r	r_err	i	i_err	z	z_err
2457018.1	ASAS-SN: 14cm	16.86	0.14	--	--	--	--	--	--	--	--
2457019.1	ASAS-SN: 14cm	16.64	0.11	--	--	--	--	--	--	--	--
2457020.906	LCOGT: 1m	--	--	16.471	0.059	--	--	--	--	--	--
2457020.911	LCOGT: 1m	--	--	16.46	0.059	--	--	--	--	--	--
2457031.1	ASAS-SN: 14cm	16.91	0.25	--	--	--	--	--	--	--	--
2457032.1	ASAS-SN: 14cm	16.91	0.25	--	--	--	--	--	--	--	--
2457035.1	ASAS-SN: 14cm	17.00	0.18	--	--	--	--	--	--	--	--
2457036.1	ASAS-SN: 14cm	17.16	0.22	--	--	--	--	--	--	--	--
2457038.1	ASAS-SN: 14cm	16.80	0.15	--	--	--	--	--	--	--	--
2457039.6	LT: 2m		--	--	17.15	0.063	17.17	0.066	17.39	0.053	17.50	0.065
2457040.0	AHO: 25cm	17.181	0.065	--	--	--	--	--	--	--	--
2457041.0	ASAS-SN: 14cm	17.20	0.19	--	--	--	--	--	--	--	--
2457042.6	LT: 2m		--	--	17.42	0.083	17.355	0.158	17.64	0.131	17.644	0.085
2457044.0	ASAS-SN: 14cm	16.84	0.17	--	--	--	--	--	--	--	--
2457045.6	LT: 2m		--	--	17.73	0.098	17.58	0.161	17.79	0.126	17.72	0.114
2457045.91	AHO: 25cm	17.624	0.056	--	--	--	--	--	--	--	--
2457045.93	AHO: 25cm	17.608	0.041	--	--	--	--	--	--	--	--
2457045.94	AHO: 25cm	17.609	0.052	--	--	--	--	--	--	--	--
2457046.0	ASAS-SN: 14cm	17.71	0.27	--	--	--	--	--	--	--	--
2457046.94	AHO: 25cm	17.813	0.038	--	--	--	--	--	--	--	--
2457046.95	AHO: 25cm	17.674	0.043	--	--	--	--	--	--	--	--
2457046.97	AHO: 25cm	17.762	0.045	--	--	--	--	--	--	--	--
2457047.92	AHO: 25cm	17.978	0.059	--	--	--	--	--	--	--	--
2457047.94	AHO: 25cm	17.890	0.069	--	--	--	--	--	--	--	--
2457047.96	AHO: 25cm	17.788	0.057	--	--	--	--	--	--	--	--
2457048.5	LT: 2m		--	--	18.160	0.087	17.815	0.119	17.976	0.126	18.085	0.09
2457048.97	AHO: 25cm	17.998	0.071	--	--	--	--	--	--	--	--
2457049.00	AHO: 25cm	17.973	0.063	--	--	--	--	--	--	--	--
2457049.03	AHO: 25cm	17.907	0.071	--	--	--	--	--	--	--	--
2457051.6	LT: 2m		--	--	18.613	0.072	18.116	0.116	18.235	0.108	18.351	0.095
2457055.5	LT: 2m		--	--	19.301	0.15	18.593	0.16	18.737	0.1	18.332	0.218
2457058.5	LT: 2m		--	--	19.745	0.088	18.924	0.083	19.087	0.076	18.890	0.049
2457065.6	LT: 2m		--	--	20.275	0.05	19.671	0.046	19.606	0.051	19.464	0.042
2457068.6	LT: 2m		--	--	20.441	0.053	19.869	0.049	19.794	0.089	19.605	0.063
2457077.6	LT: 2m		--	--	20.817	0.099	20.461	0.168	20.284	0.156	20.240	0.264
2457083.5	LT: 2m		--	--	21.066	0.077	20.586	0.053	20.495	0.047	20.183	0.041
2457086.5	LT: 2m		--	--	21.106	0.146	20.768	0.107	20.749	0.147	20.234	0.159
2457093.6	LT: 2m		--	--	21.371	0.061	21.057	0.052	21.035	0.059	20.523	0.05
2457096.6	LT: 2m		--	--	21.403	0.081	21.171	0.133	21.198	0.145	20.795	0.135
2457099.6	LT: 2m		--	--	21.800	0.062	21.301	0.098	21.346	0.072	20.817	0.059
2457109.6	LT: 2m		--	--	22.703	0.132	22.280	0.102	21.921	0.157	21.050	0.178	
2457112.5	LT: 2m		--	--	22.634	0.205	22.445	0.385	21.574	0.267	21.423	0.163
2457117.5	LT: 2m		--	--	22.285	0.169	22.565	0.195	23.197	0.506	21.927	0.146
2457121.6	LT: 2m		--	--	23.883	0.375	23.350	0.209	23.302	0.196	22.314	0.13
2457124.4	LT: 2m		--	--	24.052	0.406	22.998	0.142	23.545	0.327	--	--
2457127.4	LT: 2m		--	--	23.934	0.356	23.559	0.237	--	--	22.955	0.291


==> anc/ASASSN14ms_SwiftPhotometry.txt <==
	JD	V	V_err	B	B_err	U	U_err	W1	W1_err	M2	M2_err	W2	W2_err
2457023.0	16.328	0.078	16.273	0.048	14.943	0.042	14.561	0.045	14.418	0.052	14.606	0.042
2457023.1	16.380	0.079	16.240	0.047	14.906	0.042	14.586	0.045	14.457	0.043	14.606	0.042
2457025.1	16.396	0.055	16.289	0.039	14.956	0.037	14.751	0.042	14.708	0.045	14.935	0.040

